Visualizing Astronomical Data with Blender

Astronomical data take on a multitude of forms -- catalogs, data cubes, images, and simulations. The availability of software for rendering high-quality three-dimensional graphics lends itself to the paradigm of exploring the incredible parameter space afforded by the astronomical sciences. The software program Blender gives astronomers a useful tool for displaying data in a manner used by three-dimensional (3D) graphics specialists and animators. The interface to this popular software package is introduced with attention to features of interest in astronomy. An overview of the steps for generating models, textures, animations, camera work, and renders is outlined. An introduction is presented on the methodology for producing animations and graphics with a variety of astronomical data. Examples from sub-fields of astronomy with different kinds of data are shown with resources provided to members of the astronomical community. An example video showcasing the outlined principles and features is provided along with scripts and files for sample visualizations.

==> runme.sh <==
#latex ms.tex
#dvips -o ms.ps ms.dvi
#ps2pdf ms.ps


#latex sample.tex
#bibtex sample
#latex sample.tex
#latex sample.tex
#dvips -o sample.ps sample.dvi
#dvipdf sample.dvi
##ps2pdf P071.ps
#acroread sample.pdf &

#latex ms.tex
#bibtex ms
latex ms.tex
latex ms.tex
dvips -o ms.ps ms.dvi
dvipdf ms.dvi
#ps2pdf P071.ps
acroread ms.pdf &
